Constraint-based Task Specification and Trajectory Optimization for Sequential Manipulation

To economically deploy robotic manipulators the programming and execution of robot motions must be swift. To this end, we propose a novel, constraint-based method to intuitively specify sequential manipulation tasks and to compute time-optimal robot motions for such a task specification. Our approach follows the ideas of constraint-based task specification by aiming for a minimal and object-centric task description that is largely independent of the underlying robot kinematics. We transform this task description into a non-linear optimization problem. By solving this problem we obtain a (locally) time-optimal robot motion, not just for a single motion, but for an entire manipulation sequence. We demonstrate the capabilities of our approach in a series of experiments involving five distinct robot models, including a highly redundant mobile manipulator.

==> pdf-embed-fonts-letter.sh <==
#!/bin/bash

PAPER=root
OUTFILE=phoon22case.pdf

pdflatex $PAPER
bibtex $PAPER
pdflatex $PAPER
bibtex $PAPER
pdflatex $PAPER
#ps2pdf -dPDFSETTINGS=/printer $PAPER.ps
mv $PAPER.pdf $PAPER-tmp.pdf
gs -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -dUseCIEColor -sOutputFile=$PAPER.pdf $PAPER-tmp.pdf
rm $PAPER-tmp.pdf
rm -f $OUTFILE
mv $PAPER.pdf $OUTFILE

